Searching for modular companions

In this note, we report on the results of a computer search performed to find possible modular companions to certain $q$-series identities and conjectures. For the search, we use conditions arising from the asymptotics of Nahm sums. We focus on two sets of identities: Capparelli's identities, and certain partition conjectures made by the author jointly with Matthew C. Russell.

==> anc/ModularCompanionsProgram.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L20" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Required packages:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):</Text-field>
</Input>
</Group>
<Group labelreference="L48" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">We use a precision of 50 digits for floating point calculations.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits:=50;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnRGlnaXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzUwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiNd</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L63" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Rogers dilogarithm function:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">L:=proc(x): 
  if x=0 then: return 0; fi:
  if x=1 then: return Pi^2/6; fi:
  return dilog(1-x) + log(x)*log(1-x)/2;
end:</Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">ser(f,t,var)
 
Given a function `f` in variable `var`,  find its Taylor series at var=0 up to `var^t` terms. 

Try:
ser(1/(1-q),10,q);
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ser:=proc(f,t,var):
  return(convert(series(f,var=0,t+1),polynom)):
end:</Text-field>
</Input>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">serexp(f,t:=6,var:=epsilon)
 
Given a function `f` in variable `var`, find the Taylor series of 
1 + f + (f^2/2!) + ... + (f^t/t!) at var=0 up to `var^t` terms. 
Default value of `t` is 6 and that of `var` is epsilon.

Try:
serexp(q+q^2,3,q);</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">serexp:=proc(f,t:=6,var:=epsilon)
  local ans:=1,i,temp:=1:
  for i from 1 to t do:
    temp:=ser(temp*f,t,var):
    ans:=ans+ temp/factorial(i):
  end:
end:</Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">findC(L)
 
Given a list L = (L[1],L[2],...L[n]), consider the periodic product
P = (1-q)^L[1] * (1-q^2)^L[2] * ... * (1-q^n)^L[n] * (1-q^(n+1))^L[1] ...
Finds a constant C such that q^C * P is modular.

Try (to find C corresponding to first Rogers-Ramanujan identity):
findC([-1,0,0,-1,0]);
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">findC:=proc(L) 
  local i, m, ans:=0:
  m:=nops(L):
  for i from 1 to m-1 do:
   ans:=ans+L[i]*m/24 - i*(m-i)*L[i]/4/m;
  end:
end:</Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">ppoly(p,var:=X)

Define a sequence of polynomials in variable `var` (default=X)
for p=1,2,....
such that:
ppoly(1,X)= X,
ppoly(p+1, X) = (X^2 + X) * d(ppoly(p,X))/dX

We have that:
<Font encoding="UTF-8">Li_{2-r}(Q) = ppoly(r-1,Q/(1-Q)) for r \134geq 1.
</Font>
Try:
ppoly(1,X);
subs(X=Q/(1-Q), ppoly(1,X));
ppoly(2,X);
subs(X=Q/(1-Q), ppoly(2,X));
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">ppoly:=proc(p,var:=X):
  if p=1 then: return var: fi:
  return diff(ppoly(p-1,var),var)*(var^2+var):
end:</Text-field>
</Input>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">exparg(B,xi,T,J:=1,cutoff:=4,var:=epsilon)

This is the argument of exponential in equation (12) of the paper. 
B = B_i, 
xi = xi_i, 
T = t_i, 
J = J_i,
cutoff =  we take the summation over `p` up to p=cutoff. Default is 4.
var = this is actually the sqrt(epsilon) from the paper. so, the epsilon here is the sqrt(epsilon) from the paper.
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">exparg:=proc(B,xi,T,J:=1,cutoff:=4,var:=epsilon)
  local p:
  return (B + xi/2)*T*var 
          - add(
                 J^(p-1)
                 *expand(bernoulli(p,T/var)*var^(2*p-2))
                 *subs(X=xi/J,ppoly(p-1,X))/factorial(p)
               , p=3..cutoff):
end:</Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">int2all(f,Atinv,cutoff:=30,var1:=t1,var2:=t2)</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">consider a function `f` in varialbes var1 and var2. (Default t1, t2, respectively.)
consider a matrix At (which is A-tilde from equations (9) and (14)) whose inverse is Atinverse

calculates the value from equation (14) with C_2p replaced by f.
we cutoff f by expanding it up to terms  var1^cutoff * var2 ^ cutoff.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">int2all:=proc(f,Atinv,cutoff:=30,var1:=t1,var2:=t2) 
  option remember:
  local xv,ip,ex,g,i,j,ans:=0,x1,x2:
  xv:=Matrix(2,1,[x1,x2]);
  ip:= ((Transpose(xv).Atinv.xv)[1][1])/2;
  ex:=expand(ser(ser(exp(ip),cutoff+1,x1),cutoff+1,x2));
  g:=ser(ser(f, cutoff+1,var1),cutoff+1,var2):
  for i from 0 to cutoff do:
  for j from 0 to cutoff do:
    ans:=ans+coeff(coeff(g,var1,i),var2,j)
             *factorial(i)*factorial(j)*coeff(coeff(ex,x1,i),x2,j):
  od:
  od:
  return ans:
end:</Text-field>
</Input>
</Group>
<Group labelreference="L18" drawlabel="true">
<Input><Pagebreak></Pagebreak>
<Text-field style="Text" layout="Normal">
We now look at the Capparelli identities
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">CapA:=Matrix(2,2,[4,6,6,12]);
Capxi1:=3;
Capxi2:=24;
CapAt:=CapA+DiagonalMatrix([Capxi1,Capxi2]);
CapAtinv:=MatrixInverse(CapAt);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElQ2FwQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY2LUkkbXRyR0YkNictSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjRGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUZbbzYkUSI2RidGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42J0Zqby1GaG42KC1GW282JFEjMTJGJ0Y5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EmcmlnaHRGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnIvJSZmcmFtZUdGXnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdGXHEvJTBtaW5sYWJlbHNwYWNpbmdHRltyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzM5MDg1NzU2MzhGJ0Zgc0Zjc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElQ2FwQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtYWN0aW9uR0YkNiUtSShtZmVuY2VkR0YkNigtRiM2Ji1JJ210YWJsZUdGJDY2LUkkbXRyR0YkNictSSRtdGRHRiQ2KC1JI21uR0YkNiRRIjRGJ0Y5LyUpcm93YWxpZ25HUSFGJy8lLGNvbHVtbmFsaWduR0Zgby8lK2dyb3VwYWxpZ25HRmBvLyUocm93c3BhbkdRIjFGJy8lK2NvbHVtbnNwYW5HRmdvLUZobjYoLUZbbzYkUSI2RidGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby1GZW42J0Zqby1GaG42KC1GW282JFEjMTJGJ0Y5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EmcmlnaHRGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnIvJSZmcmFtZUdGXnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdGXHEvJTBtaW5sYWJlbHNwYWNpbmdHRltyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzM5MDg1NzU2MzhGJ0Zgc0Zjc0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnQ2FweGkxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnQ2FweGkxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjNGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnQ2FweGkyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnQ2FweGkyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzI0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmQ2FwQXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYnLUkkbXRkR0YkNigtSSNtbkdGJDYkUSI3RidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiNkYnRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNidGam8tRmhuNigtRltvNiRRIzM2RidGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJnJpZ2h0RicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHRlxxLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zlcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDczOTA4NTc2MTE4RidGYHNGY3NGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmQ2FwQXRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYnLUkkbXRkR0YkNigtSSNtbkdGJDYkUSI3RidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiNkYnRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNidGam8tRmhuNigtRltvNiRRIzM2RidGOUZeb0Zhb0Zjb0Zlb0Zob0Zeb0Zhb0Zjby8lJmFsaWduR1ElYXhpc0YnL0Zfb1EpYmFzZWxpbmVGJy9GYm9RJnJpZ2h0RicvRmRvUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNxLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5yLyUmZnJhbWVHRl5yLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHRlxxLyUwbWlubGFiZWxzcGFjaW5nR0Zbci8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zlcy8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDczOTA4NTc2MTE4RidGYHNGY3NGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpQ2FwQXRpbnZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYnLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRl5vNiRRIjZGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGPS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX3AvJStncm91cGFsaWduR0ZfcC8lKHJvd3NwYW5HRmBvLyUrY29sdW1uc3BhbkdGYG8tRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHEtRltvNihGXW8tRl5vNiRRIzM2RidGOUZkb0Zmb0Zpb0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl1wRmBwRmJwRmRwRmZwRl1wRmBwRmJwLUZlbjYnRmhwLUZobjYoLUZbbzYoLUZebzYkUSI3RidGOS1GXm82JFEkMjE2RidGOUZkb0Zmb0Zpb0ZbcEZdcEZgcEZicEZkcEZmcEZdcEZgcEZicC8lJmFsaWduR1ElYXhpc0YnL0ZecFEpYmFzZWxpbmVGJy9GYXBGaG8vRmNwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl90LyUmZnJhbWVHRl90LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZcdEZncUZqcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZidS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDczOTM5NTQ2MzUwRidGZ3FGanFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpQ2FwQXRpbnZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYnLUkkbXRkR0YkNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRl5vNiRRIjZGJ0Y5LyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGPS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGX3AvJStncm91cGFsaWduR0ZfcC8lKHJvd3NwYW5HRmBvLyUrY29sdW1uc3BhbkdGYG8tRmhuNigtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHEtRltvNihGXW8tRl5vNiRRIzM2RidGOUZkb0Zmb0Zpb0ZbcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5Rl1wRmBwRmJwRmRwRmZwRl1wRmBwRmJwLUZlbjYnRmhwLUZobjYoLUZbbzYoLUZebzYkUSI3RidGOS1GXm82JFEkMjE2RidGOUZkb0Zmb0Zpb0ZbcEZdcEZgcEZicEZkcEZmcEZdcEZgcEZicC8lJmFsaWduR1ElYXhpc0YnL0ZecFEpYmFzZWxpbmVGJy9GYXBGaG8vRmNwUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmRzLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl90LyUmZnJhbWVHRl90LyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0ZcdEZncUZqcUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZidS8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDczOTM5NTQ2MzUwRidGZ3FGanFGOQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L16" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">expargcutoff is the cutoff on the values of p in equation (12)
expcutoff is cutoff for the exponential function in equation (12)
</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">expargcutoff:=10;
expcutoff:=expargcutoff-2;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtZXhwYXJnY3V0b2ZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzEwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiM1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqZXhwY3V0b2ZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L24" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
Now we multiply the exponentials in equation (12) for i=1 and i=2 to to get the C_p polynomials in equation (13)</Text-field>
<Text-field style="Text" layout="Normal">Note that the epsilon here is sqrt(epsilon) from the paper.

Capwanted calculates the integrals (14) for all polynomials C_p. The terms corresponding to odd values of p are 0 
and the ones corresponding to even values are the ones that lead to constants c_p in (14).
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Capexptwovar:=serexp(ser(exparg(B1,Capxi1,T1,1,expargcutoff)+exparg(B2,Capxi2,T2,3,expargcutoff),expcutoff,epsilon),                       expcutoff):
Capwanted:=ser(int2all(Capexptwovar,CapAtinv,30,T1,T2),expargcutoff,epsilon):</Text-field>
</Input>
</Group>
<Group labelreference="L26" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
Capc1 is the constant c1 from equation (14). 
Similarly, Capc2 is c2, Capc3 is c3, Capc4 is c4.
Note again that epsilon here is the sqrt(epsilon) from the paper.
</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Capc1:=coeff(Capwanted,epsilon,2):
Capc2:=coeff(Capwanted,epsilon,4):
Capc3:=coeff(Capwanted,epsilon,6):
Capc4:=coeff(Capwanted,epsilon,8):</Text-field>
</Input>
</Group>
<Group labelreference="L29" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
The gamma value is stored in Capg
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Capg:=simplify(C + (2*Capxi1+1)/24 + (2*Capxi2+3)/24);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElQ2FwZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GLDYlUSJDRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSMyOUYnRjktRmhuNiRRIzEyRidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY28vJSliZXZlbGxlZEdGPUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LCZJIkNHNiIiIiIjIiNIIiM3RiU=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L32" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
The expressions on the right-hand sides of (17) - (19) are stored below.
</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Capexpr1:=simplify(Capc1 - Capg):
Capexpr2:=simplify(Capc2 - Capg*Capc1 + Capg^2/2):
Capexpr3:=simplify(Capc3 - Capg*Capc2 + Capg^2/2*Capc1 - Capg^3/6):
Capexpr4:=simplify(Capc4 - Capg*Capc3 + Capg^2/2*Capc2 - Capg^3/6*Capc1 + Capg^4/24):</Text-field>
</Input>
</Group>
<Group labelreference="L30" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
Let us check that the constraints are all equal to 0 for the first Capparelli identity
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">CapC:=findC([0,-1,-1,0,0,0,0,0,-1,-1,0,0]);
subs(C=CapC,B1=0,B2=0,Capexpr1);
subs(C=CapC,B1=0,B2=0,Capexpr2);
subs(C=CapC,B1=0,B2=0,Capexpr3);
subs(C=CapC,B1=0,B2=0,Capexpr4);

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElQ2FwQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZW42JFEjMjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmRvRmdvRjk=">IyEiIiIjQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L38" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
Now we consider general B1 and B2. We solve equation (16) for C and substitute this into (17) - (19).
</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">CapCval:=simplify(solve(Capexpr1=0,C));
Capeq1:=expand(simplify(subs(C=CapCval,Capexpr2)));
Capeq2:=expand(simplify(subs(C=CapCval,Capexpr3)));
Capeq3:=expand(simplify(subs(C=CapCval,Capexpr4)));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoQ2FwQ3ZhbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ly1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZW42JFEjMjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoRlctRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcC1GIzYkLUYsNiVRI0IxRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZkby1GIzYoLUZYNihGWi1GZW42JFEjMTJGJ0Y5RltvRl1vRmBvRmJvRmlvLUYjNiQtSSVtc3VwR0YkNiVGYXAtRmVuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RmRwRmdwRjlGZG8tRiM2KC1GWDYoLUZlbjYkUSI3RidGOS1GZW42JFEkNDMyRidGOUZbb0Zdb0Zgb0Zib0Zpby1GIzYkLUZjcTYlLUYsNiVRI0IyRidGL0YyRmVxRmhxRjlGZHBGZ3BGOUZkby1GIzYoLUZYNigtRmVuNiRRIjVGJ0Y5LUZlbjYkUSQxNDRGJ0Y5RltvRl1vRmBvRmJvRmlvLUYjNiRGaXJGOUZkcEZncEY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRlg2KEZaLUZlbjYkUSMzNkYnRjlGW29GXW9GYG9GYm9GaW8tRiM2JkZpckZpb0ZhcEY5RmRwRmdwRjlGOUZkcEZncEY5">LC4jIiIiIiNDISIiKiZGI0YkSSNCMUc2IkYkRiQqJiNGJCIjN0YkKUYoIiIjRiRGJComIyIiKCIkSyVGJClJI0IyR0YpRi5GJEYkKiYjIiImIiRXIkYkRjRGJEYkKigjRiQiI09GJEY0RiRGKEYkRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnQ2FwZXExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzY1LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRJDI4OEYnRjkvJS5saW5ldGhpY2tuZXNzR0Zpbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zhby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSNCMUYnRi9GMi1GZ242JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmZvLUYsNiVRI0IyRidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GIzYoLUZaNigtRmduNiRRIjVGJ0Y5LUZnbjYkUSQ1NzZGJ0Y5Rl1vRl9vRmJvRmRvRmZvLUYjNiZGYXBGZm8tRl9wNiVGanBGZHBGZ3BGOUZdcUZgcUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWLUYjNigtRlo2KC1GZ242JFEiN0YnRjlGXHJGXW9GX29GYm9GZG9GZm8tRiM2JEZecEY5Rl1xRmBxRjlGY3ItRiM2KC1GWjYoLUZnbjYkUSQxOTlGJ0Y5LUZnbjYkUSYyMDczNkYnRjlGXW9GX29GYm9GZG9GZm8tRiM2JEZhckY5Rl1xRmBxRjlGYnEtRiM2KC1GWjYoLUZnbjYkUSM0OUYnRjktRmduNiRRJTE3MjhGJ0Y5Rl1vRl9vRmJvRmRvRmZvLUYjNiZGanBGZm9GYXBGOUZdcUZgcUY5RmNyLUYjNigtRlo2KEZmbi1GZ242JFEkMTQ0RidGOUZdb0Zfb0Zib0Zkb0Zmby1GIzYkLUZfcDYlRmFwLUZnbjYkUSIzRidGOUZncEY5Rl1xRmBxRjlGY3ItRiM2KC1GWjYoLUZnbjYkUSQxMTNGJ0Y5LUZnbjYkUSYzMTEwNEYnRjlGXW9GX29GYm9GZG9GZm8tRiM2JC1GX3A2JUZqcEZidUZncEY5Rl1xRmBxRjlGYnEtRiM2KC1GWjYoRmZuLUZnbjYkUSUxMTUyRidGOUZdb0Zfb0Zib0Zkb0Zmby1GIzYkRmFwRjlGXXFGYHFGOUZicS1GIzYoLUZaNigtRmduNiRRJDE0OUYnRjktRmduNiRRJTY5MTJGJ0Y5Rl1vRl9vRmJvRmRvRmZvLUYjNiRGanBGOUZdcUZgcUY5RjlGXXFGYHFGOQ==">LDQqKCMiIiIiJClHRiUpSSNCMUc2IiIiI0YlSSNCMkdGKUYlISIiKigjIiImIiR3JkYlRihGJSlGK0YqRiVGJSomIyIiKEYwRiVGJ0YlRiwqJiMiJCo+IiZPMiNGJUYxRiVGLCooIyIjXCIlRzxGJUYrRiVGKEYlRiUqJiNGJSIkVyJGJSlGKCIiJEYlRiwqJiMiJDgiIiYvNiRGJSlGK0ZBRiVGLComI0YlIiVfNkYlRihGJUYlKiYjIiRcIiIlN3BGJUYrRiVGJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LD4qKCMiI0oiJi82JCIiIilJI0IxRzYiIiIjRicpSSNCMkdGKkYrRichIiIqKCNGJSImby4iRidGKEYnRi1GJ0YnKigjIiRGIiImM0EnRidGKUYnRixGJ0YuKigjIiR0IiInTyp6I0YnRilGJylGLSIiJEYnRi4qKCMiIz4iJXd4RidGLUYnKUYpRjtGJ0YnKiYjIiNQIiZPMiNGJ0YoRidGLiomIyIlVGMiJydcWShGJ0YsRidGLiooIyIlJDQiRjVGJ0YtRidGKUYnRicqJiMiJTBAIihrJT1uRicpRi0iIiVGJ0YnKiYjIiIoIiUlPSZGJ0ZARidGLiomRlNGJylGKUZRRidGLiomIyIjeiIoVyg+NkYnRjpGJ0YnKiYjRiUiJTdwRidGKUYnRicqJiMiJE4kIiZzOSVGJ0YtRidGJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LFgqKCMiI3IiJykpZTsiIiIpSSNCMUc2IiIiJUYnSSNCMkdGKkYnRicqKCMiJEAoIidrd1xGJylGKSIiJEYnKUYsIiIjRichIiIqKCMiJXQ4IidHYCoqRicpRilGNEYnKUYsRjJGJ0YnKigjIiRsJiIpL2YieiJGJ0YpRicpRiwiIiZGJ0Y1KigjIiZkMSMiKTM9JGUkRidGKUYnKUYsRitGJ0Y1KigjIiVoQCInb0JXRidGOkYnRjNGJ0YnKigjIiVIYCIoL3JLIkYnRjpGJ0YsRidGJyooIyImciI+IihDRSd6RidGKUYnRjNGJ0Y1KigjIiZcRyQiKU9SJT4iRidGKUYnRjtGJ0Y1KigjIiVsOSIndzxMRidGLEYnRjFGJ0Y1KiYjIiVkSiInT1opKUYnRjpGJ0Y1KiYjIidsRkUiKSdcXT0kRidGM0YnRjUqKCMiJihvYiIoM1VsI0YnRixGJ0YpRidGJyomIyInKnBnIiIqa1dsJ0dGJ0ZGRidGJyomIyIkQiYiJ19ObUYnRjFGJ0Y1KiYjIiQqSCInJT1AI0YnRihGJ0YnKiYjIiQkeiIqS3NLViJGJ0Y7RidGJyomI0YnIiZzOSVGJylGKSIiJ0YnRicqJiNGJyIlOyMqRicpRilGQUYnRicqJiMiJy40NSIrU1UmXDIiRidGQEYnRicqJiMiJnBGIiIrS3ciXCQ+RicpRixGZXBGJ0YnKiYjIiRoIiImXyJcRidGKUYnRicqJiMiJiRSNiIoZ1haIkYnRixGJ0YnKihGYnBGJ0ZpcEYnRixGJ0YnKigjRiciJkslPUYnRihGJ0YzRidGNSooIyIjNiIoKVtSQUYnRjFGJ0Y7RidGNSooIyIkLCpGP0YnRjpGJ0ZGRidGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L40" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">
We now solve these equations simultaneously:
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({Capeq1=0,Capeq2=0,Capeq3=0},{B1,B2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCQvSSNCMUc2IiIiIS9JI0IyR0YlRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L41" drawlabel="true">
<Input><Pagebreak></Pagebreak>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">Now for the second Capparelli identity</Text-field>
<Text-field style="Text" layout="Normal">Here, we have to take a sum of two expressions, as in equation (42). 
The `beta` constants have some factors common. 
Below, mp1 and mp2 denote those parts of beta1 and beta2 that are different
CapQ1, CapQ2 are the Q1 and Q2 constants corresponding to the matrix CapA.

</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">CapQ1:=3/4;
CapQ2:=2/(3^(2/3));
mp1:=(CapQ1^B1*CapQ2^B2);
mp2:=(CapQ1^B1p*CapQ2^B2p);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmQ2FwUTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y5LUZTNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zobi8lKWJldmVsbGVkR0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IyIiJCIiJQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmQ2FwUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMkYnRjktRlU2JFEiM0YnRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpuLyUpYmV2ZWxsZWRHRj0tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjby1GIzYkLUklbXN1cEdGJDYlRlgtRiM2KC1GVTYkRmduRjktRjY2LVEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZjcEZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGZXBGaHBGOUZlcEZocEY5">LCQqJiMiIiMiIiQiIiIpRiYjRidGJkYnRic=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkbXAxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y5LUZlbjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYG8vJSliZXZlbGxlZEdGPUY5LUYsNiVRI0IxRidGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9wLUZSNiUtRlU2JC1GIzYoLUZYNigtRmVuNiRRIjJGJ0Y5RlpGW29GXm9GYW9GY29GW3AtRiM2JC1GUjYlRlotRiM2KC1GZW42JEZdb0Y5LUY2Ni1RIi9GJ0Y5RjtGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GaXFGWi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmhvRjlGW3JGXnJGOUY5LUYsNiVRI0IyRidGL0YyRmhvRjlGW3JGXnJGOQ==">KiYpIyIiJCIiJUkjQjFHNiIiIiIpLCQqJiMiIiNGJUYpKUYlI0YpRiVGKUYpSSNCMkdGKEYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkbXAyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjNGJ0Y5LUZlbjYkUSI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYG8vJSliZXZlbGxlZEdGPUY5LUYsNiVRJEIxcEYnRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfcC1GUjYlLUZVNiQtRiM2KC1GWDYoLUZlbjYkUSIyRidGOUZaRltvRl5vRmFvRmNvRltwLUYjNiQtRlI2JUZaLUYjNigtRmVuNiRGXW9GOS1GNjYtUSIvRidGOUY7Rj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmlxRlovJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUZob0Y5RltyRl5yRjlGOS1GLDYlUSRCMnBGJ0YvRjJGaG9GOUZbckZeckY5">KiYpIyIiJCIiJUkkQjFwRzYiIiIiKSwkKiYjIiIjRiVGKSlGJSNGKUYlRilGKUkkQjJwR0YoRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L42" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">Now we calculate analogues of expressions appearing in (16) - (19) for this case.
We do not print out these expressions; they are quite big.
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Cap2expr1:=simplify(mp1*Capexpr1 + mp2*subs(B1=B1p,B2=B2p, C=C+Cp, Capexpr1)):
Cap2expr2:=simplify(mp1*Capexpr2 + mp2*subs(B1=B1p,B2=B2p, C=C+Cp, Capexpr2)):
Cap2expr3:=simplify(mp1*Capexpr3 + mp2*subs(B1=B1p,B2=B2p, C=C+Cp, Capexpr3)):
Cap2expr4:=simplify(mp1*Capexpr4 + mp2*subs(B1=B1p,B2=B2p, C=C+Cp, Capexpr4)):</Text-field>
</Input>
</Group>
<Group labelreference="L43" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">Now we check if the sum-side for the second Capparelli identity gives all these expressions to be 0:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Cap2C:=findC([-1, 1, -1, 0, -1, 0, -1, 0, -1, 1, -1, 0]);
subs(C=Cap2C,B1=1,B2=3,B1p=3,B2p=6,Cp=1,Cap2expr1);
subs(C=Cap2C,B1=1,B2=3,B1p=3,B2p=6,Cp=1,Cap2expr2);
subs(C=Cap2C,B1=1,B2=3,B1p=3,B2p=6,Cp=1,Cap2expr3);
subs(C=Cap2C,B1=1,B2=3,B1p=3,B2p=6,Cp=1,Cap2expr4);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmQ2FwMkNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjVGJ0Y5LUZTNiRRIzI0RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IyIiJiIjQw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L45" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">Now we check numerically if there are other values of B_1, B_2, B_1', B_2', C' that satisfy the constraints.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">lb:=0;
ub:=6;
for b1 from lb to ub do:
for b2 from lb to ub do:
for b1p from b1 to ub do:
for b2p from b2 to ub do:
for cp from lb to ub do:

  cval:=solve(subs(B1=b1,B2=b2,B1p=b1p,B2p=b2p,Cp=cp,Cap2expr1)=0);  
  tempc2:=abs(subs(C=cval,B1=b1,B2=b2,B1p=b1p,B2p=b2p,Cp=cp, Cap2expr2)):
  tempc3:=abs(subs(C=cval,B1=b1,B2=b2,B1p=b1p,B2p=b2p,Cp=cp, Cap2expr3)):
  tempc4:=abs(subs(C=cval,B1=b1,B2=b2,B1p=b1p,B2p=b2p,Cp=cp, Cap2expr4)):
  
  if (evalf(tempc2) &lt; 0.001 and evalf(tempc3) &lt; 0.001) and evalf(tempc4) &lt; 0.001 then:
    print(&quot;C=&quot;,cval,&quot;  B1=&quot;,b1,&quot; B2=&quot;,b2,&quot;  B1'=&quot;,b1p,&quot;  B2'=&quot;,b2p,&quot;  C'=&quot;,cp):
    print(&quot;---&quot;):
  fi:

od:
od:
od:
od:
od:</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjbGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiNkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ni5RI0M9NiIjISIiIiNDUSZ+fkIxPUYkIiIhUSV+QjI9RiRGKVEnfn5CMSc9RiRGKVEnfn5CMic9RiRGKVEmfn5DJz1GJEYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USQtLS02Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ni5RI0M9NiIjIiImIiNDUSZ+fkIxPUYkIiIiUSV+QjI9RiQiIiFRJ35+QjEnPUYkIiIlUSd+fkIyJz1GJCIiJ1Emfn5DJz1GJEYp</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USQtLS02Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ni5RI0M9NiIjISIiIiNDUSZ+fkIxPUYkIiIiUSV+QjI9RiQiIiFRJ35+QjEnPUYkIiIlUSd+fkIyJz1GJCIiJ1Emfn5DJz1GJCIiIw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USQtLS02Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">Ni5RI0M9NiIjIiImIiNDUSZ+fkIxPUYkIiIiUSV+QjI9RiQiIiRRJ35+QjEnPUYkRitRJ35+QjInPUYkIiInUSZ+fkMnPUYkRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">USQtLS02Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L46" drawlabel="true">
<Input><Pagebreak></Pagebreak>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field style="Text" layout="Normal">Now we look at the Mod-9 identities. </Text-field>
<Text-field style="Text" layout="Normal">Since the analysis follows similarly, we skip the explanations.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Mod9A:=Matrix(2,2,[2,3,3,6]);
Mod9At:=Mod9A+DiagonalMatrix([xi1,xi2]);
Mod9Atinv:=MatrixInverse(Mod9At);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmTW9kOUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYnLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIyRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiM0YnRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNidGam8tRmhuNigtRltvNiRRIjZGJ0Y5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EmcmlnaHRGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnIvJSZmcmFtZUdGXnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdGXHEvJTBtaW5sYWJlbHNwYWNpbmdHRltyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQyMTExNDUzNThGJ0Zgc0Zjc0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmTW9kOUFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWFjdGlvbkdGJDYlLUkobWZlbmNlZEdGJDYoLUYjNiYtSSdtdGFibGVHRiQ2Ni1JJG10ckdGJDYnLUkkbXRkR0YkNigtSSNtbkdGJDYkUSIyRidGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGYG8vJStncm91cGFsaWduR0Zgby8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0Znby1GaG42KC1GW282JFEiM0YnRjlGXm9GYW9GY29GZW9GaG9GXm9GYW9GY28tRmVuNidGam8tRmhuNigtRltvNiRRIjZGJ0Y5Rl5vRmFvRmNvRmVvRmhvRl5vRmFvRmNvLyUmYWxpZ25HUSVheGlzRicvRl9vUSliYXNlbGluZUYnL0Zib1EmcmlnaHRGJy9GZG9RJ3xmcmxlZnR8aHJGJy8lL2FsaWdubWVudHNjb3BlR0YxLyUsY29sdW1ud2lkdGhHUSVhdXRvRicvJSZ3aWR0aEdGY3EvJStyb3dzcGFjaW5nR1EmMS4wZXhGJy8lLmNvbHVtbnNwYWNpbmdHUSYwLjhlbUYnLyUpcm93bGluZXNHUSVub25lRicvJSxjb2x1bW5saW5lc0dGXnIvJSZmcmFtZUdGXnIvJS1mcmFtZXNwYWNpbmdHUSwwLjRlbX4wLjVleEYnLyUqZXF1YWxyb3dzR0Y9LyUtZXF1YWxjb2x1bW5zR0Y9LyUtZGlzcGxheXN0eWxlR0Y9LyUlc2lkZUdGXHEvJTBtaW5sYWJlbHNwYWNpbmdHRltyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9JK21zZW1hbnRpY3NHRiRRJ01hdHJpeEYnLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVzLyUrYWN0aW9udHlwZUdRLnJ0YWJsZWFkZHJlc3NGJy8lKXJ0YWJsZWlkR1E1MTg0NDY3NDQwNzQyMTExNDUzNThGJ0Zgc0Zjc0Y5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnTW9kOUF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1hY3Rpb25HRiQ2JS1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRvLUYsNiVRKCYjOTU4OzFGJ0YvRjJGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGW3AvJStncm91cGFsaWduR0ZbcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZicC1GaG42KC1GXW82JFEiM0YnRjlGaW9GXHBGXnBGYHBGY3BGaW9GXHBGXnAtRmVuNidGZXAtRmhuNigtRiM2Ji1GXW82JFEiNkYnRjlGYG8tRiw2JVEoJiM5NTg7MkYnRi9GMkY5RmlvRlxwRl5wRmBwRmNwRmlvRlxwRl5wLyUmYWxpZ25HUSVheGlzRicvRmpvUSliYXNlbGluZUYnL0ZdcFEnY2VudGVyRicvRl9wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5zLyUmZnJhbWVHRl5zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbcy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc0MjExMTQ1NTk4RidGYXRGZHRGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnTW9kOUF0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1hY3Rpb25HRiQ2JS1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRvLUYsNiVRKCYjOTU4OzFGJ0YvRjJGOS8lKXJvd2FsaWduR1EhRicvJSxjb2x1bW5hbGlnbkdGW3AvJStncm91cGFsaWduR0ZbcC8lKHJvd3NwYW5HUSIxRicvJStjb2x1bW5zcGFuR0ZicC1GaG42KC1GXW82JFEiM0YnRjlGaW9GXHBGXnBGYHBGY3BGaW9GXHBGXnAtRmVuNidGZXAtRmhuNigtRiM2Ji1GXW82JFEiNkYnRjlGYG8tRiw2JVEoJiM5NTg7MkYnRi9GMkY5RmlvRlxwRl5wRmBwRmNwRmlvRlxwRl5wLyUmYWxpZ25HUSVheGlzRicvRmpvUSliYXNlbGluZUYnL0ZdcFEnY2VudGVyRicvRl9wUSd8ZnJsZWZ0fGhyRicvJS9hbGlnbm1lbnRzY29wZUdGMS8lLGNvbHVtbndpZHRoR1ElYXV0b0YnLyUmd2lkdGhHRmNyLyUrcm93c3BhY2luZ0dRJjEuMGV4RicvJS5jb2x1bW5zcGFjaW5nR1EmMC44ZW1GJy8lKXJvd2xpbmVzR1Elbm9uZUYnLyUsY29sdW1ubGluZXNHRl5zLyUmZnJhbWVHRl5zLyUtZnJhbWVzcGFjaW5nR1EsMC40ZW1+MC41ZXhGJy8lKmVxdWFscm93c0dGPS8lLWVxdWFsY29sdW1uc0dGPS8lLWRpc3BsYXlzdHlsZUdGPS8lJXNpZGVHUSZyaWdodEYnLyUwbWlubGFiZWxzcGFjaW5nR0Zbcy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvSSttc2VtYW50aWNzR0YkUSdNYXRyaXhGJy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmdC8lK2FjdGlvbnR5cGVHUS5ydGFibGVhZGRyZXNzRicvJSlydGFibGVpZEdRNTE4NDQ2NzQ0MDc0MjExMTQ1NTk4RidGYXRGZHRGOQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqTW9kOUF0aW52RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1hY3Rpb25HRiQ2JS1JKG1mZW5jZWRHRiQ2KC1GIzYmLUknbXRhYmxlR0YkNjYtSSRtdHJHRiQ2Jy1JJG10ZEdGJDYoLUkmbWZyYWNHRiQ2KC1GIzYmLUYjNiYtSSNtbkdGJDYkUSI2RidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNiVRKCYjOTU4OzJGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUYjNiYtRiM2Ki1GIzYmLUYsNiVRKCYjOTU4OzFGJ0YvRjItRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcUZbcEY5RmVvLUYjNiZGYW9GXHFGaXBGOUZlby1GIzYmLUZibzYkUSIyRidGOUZccUZbcEY5RmVvLUZibzYkUSIzRidGOUY5Rl5wRmFwRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRj0vJSlyb3dhbGlnbkdRIUYnLyUsY29sdW1uYWxpZ25HRmhyLyUrZ3JvdXBhbGlnbkdGaHIvJShyb3dzcGFuR0Zeci8lK2NvbHVtbnNwYW5HRl5yLUZobjYoLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvLUZbbzYoLUYjNiZGaXFGXnBGYXBGOUZjcEZcckZfckZickZkckZecEZhcEY5RmZyRmlyRltzRl1zRl9zRmZyRmlyRltzLUZlbjYnRmFzLUZobjYoLUZbbzYoLUYjNiYtRiM2JkZmcUZlb0ZpcEY5Rl5wRmFwRjlGY3BGXHJGX3JGYnJGZHJGZnJGaXJGW3NGXXNGX3NGZnJGaXJGW3MvJSZhbGlnbkdRJWF4aXNGJy9GZ3JRKWJhc2VsaW5lRicvRmpyRmFyL0Zcc1EnfGZybGVmdHxockYnLyUvYWxpZ25tZW50c2NvcGVHRjEvJSxjb2x1bW53aWR0aEdRJWF1dG9GJy8lJndpZHRoR0ZidS8lK3Jvd3NwYWNpbmdHUSYxLjBleEYnLyUuY29sdW1uc3BhY2luZ0dRJjAuOGVtRicvJSlyb3dsaW5lc0dRJW5vbmVGJy8lLGNvbHVtbmxpbmVzR0Zddi8lJmZyYW1lR0Zddi8lLWZyYW1lc3BhY2luZ0dRLDAuNGVtfjAuNWV4RicvJSplcXVhbHJvd3NHRj0vJS1lcXVhbGNvbHVtbnNHRj0vJS1kaXNwbGF5c3R5bGVHRj0vJSVzaWRlR1EmcmlnaHRGJy8lMG1pbmxhYmVsc3BhY2luZ0dGanVGXnBGYXBGOUY5L0krbXNlbWFudGljc0dGJFEnTWF0cml4RicvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYHcvJSthY3Rpb250eXBlR1EucnRhYmxlYWRkcmVzc0YnLyUpcnRhYmxlaWRHUTUxODQ0Njc0NDA3NDIxMTE0NTk1OEYnRl5wRmFwRjk=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L68" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Mod9Q1:=1-2*sin(Pi/18);
Mod9Q2:=(4*sin((1/18)*Pi)^2+4*sin((1/18)*Pi))^(1/3);

simplify(Mod9Q1^3 - 3*Mod9Q1^2 + 1);
simplify(Mod9Q2^9 - 6*Mod9Q2^6 + 3*Mod9Q2^3 + 1);

</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnTW9kOVExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZZLUYjNiYtRlI2JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZeby1GIzYoLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUkmbWZyYWNHRiQ2KEZRLUZSNiRRIzE4RidGOS8lLmxpbmV0aGlja25lc3NHRlQvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanAvJSliZXZlbGxlZEdGPUZqbi1GIzYkLUYsNiVRJyYjOTYwO0YnRmVvRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmRxRmdxRjlGOUZkcUZncUY5RjlGOUZkcUZncUY5">LCYiIiJGIyomIiIjRiMtSSRzaW5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkKiYjRiMiIz1GI0kjUGlHRilGI0YjRiMhIiI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnTW9kOVEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYkLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXW8tRlI2JS1GIzYoLUYsNiVRJHNpbkYnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm8tRlU2JC1GIzYmLUYjNigtSSZtZnJhY0dGJDYoLUZmbjYkUSIxRidGOS1GZm42JFEjMThGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPUZpbi1GIzYkLUYsNiVRJyYjOTYwO0YnRmZvRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmdxRmpxRjlGOUZncUZqcUY5LUZmbjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZyLUYjNiZGZW5GaW5GYW9GOUY5RjktRiM2KEZjcC1GNjYtUSIvRidGOUY7Rj4vRkFGMUZCRkRGRkZIL0ZLUSwwLjE2NjY2NjdlbUYnL0ZORmFzLUZmbjYkUSIzRidGOUZncUZqcUY5Rl9yRjlGZ3FGanFGOQ==">KiQpLCYqJiIiJSIiIiktSSRzaW5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkKiYjRiciIz1GJ0kjUGlHRixGJ0YnIiIjRidGJyomRiZGJ0YpRidGJyNGJyIiJEYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L66" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">We shall substitute actual values for xi's later:
</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">alias(zeta1=RootOf(x^3-3*x-1,x));
alias(zeta2=RootOf(x^3-9*x^2-54*x-27,x));
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJJnpldGExRzYiSSZ6ZXRhMkdGJA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJJnpldGExRzYiSSZ6ZXRhMkdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L50" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">expargcutoff:=10;
expcutoff:=expargcutoff-2;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtZXhwYXJnY3V0b2ZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzEwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiM1</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqZXhwY3V0b2ZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIp</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L51" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">exptwovar:=serexp(ser(exparg(B1,xi1,T1,1,expargcutoff)+exparg(B2,xi2,T2,3,expargcutoff),expcutoff,epsilon),expcutoff):
Mod9wanted:=ser(int2all(exptwovar,Mod9Atinv,20,T1,T2),expargcutoff,epsilon):</Text-field>
</Input>
</Group>
<Group labelreference="L54" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Mod9c1:=coeff(Mod9wanted,epsilon,2):
Mod9c2:=coeff(Mod9wanted,epsilon,4):
Mod9c3:=coeff(Mod9wanted,epsilon,6):
Mod9c4:=coeff(Mod9wanted,epsilon,8):</Text-field>
</Input>
</Group>
<Group labelreference="L55" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Mod9g:=simplify(C+ (2*zeta1+1)/24 + (2*zeta2+3)/24);
Mod9expr1:=simplify(subs(xi1=zeta1,xi2=zeta2, Mod9c1 - Mod9g)):
Mod9expr2:=simplify(subs(xi1=zeta1,xi2=zeta2, Mod9c2 - Mod9g*Mod9c1 + Mod9g^2/2)):
Mod9expr3:=simplify(subs(xi1=zeta1,xi2=zeta2, Mod9c3 - Mod9g*Mod9c2 + Mod9g^2/2*Mod9c1 - Mod9g^3/6)):</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmTW9kOWdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiotRiw2JVEiQ0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlgtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1Gam42JFEjMTJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGXG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZG8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1wLUYjNiQtRiw2JVEoJiM5NTA7MUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGVC1GZ242KEZpbi1Gam42JFEiNkYnRjlGYG9GYm9GZW9GZ29GVC1GIzYoRmZuRmlvLUYjNiQtRiw2JVEoJiM5NTA7MkYnRi9GMkY5RmRwRmdwRjlGOUZkcEZncEY5">LCpJIkNHNiIiIiIqJiNGJSIjN0YlSSZ6ZXRhMUdGJEYlRiUjRiUiIidGJSomRidGJUkmemV0YTJHRiRGJUYl</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L56" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Now we check that the three Mod-9 identities satisfy the required constraints.

Identity 1:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">id1C:=findC([-1,0,-1,0,0,-1,0,-1,0]);
evalf(subs(C=id1C,B1=0,B2=0,Mod9expr1));
evalf(subs(C=id1C,B1=0,B2=0,Mod9expr2));
evalf(subs(C=id1C,B1=0,B2=0,Mod9expr3));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElaWQxQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZW42JFEjMThGJ0Y5LyUubGluZXRoaWNrbmVzc0dGZ24vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RmRvRmdvRjk=">IyEiIiIjPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCJTa1Q0YyUzTTdmLWAzRkNuTGBhSCxlK0MoNFQhJC4i</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCJTbm5JLGBQcDIkW2w5YEY/c3BkMmomPTxRU28hJDIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCJTQCU+K0RfXiJRPVwiKW9fbTN1Y21sJW9bNEEyJyEkNCI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L57" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Identity 2:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">id2C:=findC([0,-1,-1,0,0,-1,-1,0,0]);
evalf(subs(C=id2C,B1=1,B2=3,Mod9expr1));
evalf(subs(C=id2C,B1=1,B2=3,Mod9expr2));
evalf(subs(C=id2C,B1=1,B2=3,Mod9expr3));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElaWQyQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiNUYnRjktRlM2JFEjMThGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zobi8lKWJldmVsbGVkR0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IyIiJiIjPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCJTSD9SIWY3M0Jca1IlZiMzbSI0dEEqb2JeOUAwIyEkMSI=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCIiIUYj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L58" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Identity 3:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">id3C:=findC([0,0,-1,-1,-1,-1,0,0,0]);
evalf(subs(C=id3C,B1=2,B2=3,Mod9expr1));
evalf(subs(C=id3C,B1=2,B2=3,Mod9expr2));
evalf(subs(C=id3C,B1=2,B2=3,Mod9expr3));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElaWQzQ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEjMTFGJ0Y5LUZTNiRRIzE4RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG4vJSliZXZlbGxlZEdGPS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IyIjNiIjPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCIiIUYj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCJTY1tdaSEpeWBmSFA/PGo7Xz1rVDtyckIwPTohJDIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L59" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Now we proceed to the general search.

We do not print the output of the following commands, since they are quite big.</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Mod9cval:=solve(Mod9expr1=0,C):
Mod9eq1:=simplify(subs(C=Mod9cval,Mod9expr2)):
Mod9eq2:=simplify(subs(C=Mod9cval,Mod9expr3)):</Text-field>
</Input>
</Group>
<Group labelreference="L60" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for b1 from -40 to 40 do:
for b2 from -40 to 40 do:
  tempCval:=solve(subs(B1=b1,B2=b2,Mod9expr1)=0,C):
  Mod9eq2eval:=evalf(subs(B1=b1,B2=b2,Mod9eq1)):
  Mod9eq3eval:=evalf(subs(B1=b1,B2=b2,Mod9eq2)):
  if abs(Mod9eq2eval)&lt;10^(-3) and abs(Mod9eq3eval)&lt;10^(-3) then: 
    print(&quot;C&quot;, identify(evalf(tempCval)), &quot;  B1&quot;, b1,&quot;  B2&quot;, b2): 
  fi:
end:
end:  </Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NihRIkM2IiMhIiIiIz1RJX5+QjFGJCIiIVElfn5CMkYkRik=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NihRIkM2IiMiIiYiIz1RJX5+QjFGJCIiIlElfn5CMkYkIiIk</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NihRIkM2IiMiIzYiIz1RJX5+QjFGJCIiI1Elfn5CMkYkIiIk</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L69" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Dilogarithm verification:</Text-field>
<Text-field style="Text" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">evalf((L(1) - L(Mod9Q1)) + (L(1)-L(Mod9Q2^3))/3 - 2*Pi^2/27);
</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">JCEkLCIhI10=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L73" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>
